Autonomous steady-state quantum magic under local noise

We determine the local reset cost of sustaining quantum magic under continuous depolarization. Static spin interactions convert reset-induced polarization into nonstabilizer correlations. For interactions involving at most $k$ spins and local coherent strength $J$, the optimal strong-noise threshold obeys $K_{\rm on}^{(k)}/\gamma=\Theta_k[(\gamma/J)^{1/(k-1)}]$, where $\gamma$ is the noise rate and $K$ the reset cap. The exponent is uniform in device size, and the two-body leading coefficient is $1/(2\sqrt{2})$. The hierarchy follows from a coherent transition competing with simultaneous local defects. In weak noise, population amplification across growing devices lets the normalized onset cost vanish with static two-body interactions. Entropy balance separately constrains the size and total reset rate required for a fixed global resource. Explicit two-, three-, and four-body dynamics generate magic from free inputs and converge to a unique mixed steady state. A physical two-body construction connects this stationary resource to its coherent budget, control precision, and preparation time.

==> build.py <==
"""Compile the article, shared reference numbers, and supplement."""
from pathlib import Path
import subprocess
ROOT = Path(__file__).resolve().parent
def run(args):
    subprocess.run(args, cwd=ROOT, check=True)
latex = ['pdflatex','-no-shell-escape','-interaction=nonstopmode','-halt-on-error']
run(latex+['main.tex'])
run(['bibtex','main'])
run(latex+['main.tex']); run(latex+['main.tex'])
aux = (ROOT/'main.aux').read_text(encoding='utf-8')
(ROOT/'main_citation_numbers.tex').write_text('\n'.join(x for x in aux.splitlines() if x.startswith('\\bibcite{'))+'\n',encoding='utf-8')
for _ in range(3): run(latex+['supplement.tex'])
print('Built main.pdf and supplement.pdf.')


==> dynamics_k2/chain_magic_dynamics.py <==
"""Nearest-neighbor three-spin chain: actual GKLS dynamics and full RoM LP.

H = .9/sqrt(2) (X0 X1 + Y0 X1) + .1 Z1 Z2; gamma=J=1.
Each physical site has local depolarization gamma and replacement reset
kappa to |0>.  Three free-initial-state trajectories are retained.  RoM is
the minimum stabilizer quasiprobability L1 norm, using all 1080 STAB3 pure
vertices.  Every LP saves primal/dual feasibility and duality-gap checks.
"""
from pathlib import Path
import os,itertools,json,csv
os.environ['OPENBLAS_NUM_THREADS']='1';os.environ['OMP_NUM_THREADS']='1'
import numpy as np
from scipy.linalg import solve,eigvals
from scipy.sparse.linalg import expm_multiply
from scipy.optimize import linprog
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE=Path(__file__).resolve().parent
I=np.eye(2,dtype=complex);X=np.array([[0,1],[1,0]],complex)
Y=np.array([[0,-1j],[1j,0]],complex);Z=np.diag([1,-1]).astype(complex)
def kron(seq):
    out=np.ones((1,1),complex)
    for p in seq:out=np.kron(out,p)
    return out
names=[''.join(t) for t in itertools.product('IXYZ',repeat=3)]
P=np.array([kron(t) for t in itertools.product([I,X,Y,Z],repeat=3)])
PV=np.stack([p.reshape(-1,order='F') for p in P],axis=1)
local=lambda p,j:kron([p if i==j else I for i in range(3)])
H01=.9/np.sqrt(2)*(P[names.index('XXI')]+P[names.index('YXI')])
H12=.1*P[names.index('IZZ')]
H=H01+H12
ST=np.rint(np.load(HERE/'stabilizer_pauli_coordinates.npy')).astype(float)
assert ST.shape==(64,1080) and np.array_equal(ST,np.rint(ST))
assert len(np.unique(ST,axis=1).T)==1080
ST_states=np.einsum('av,aij->vij',ST,P)/8
assert np.array_equal(ST_states@ST_states,ST_states)
assert np.all(np.count_nonzero(ST,axis=0)==8) and np.all(ST[0]==1)
LP_A=np.r_[ST.T,-ST.T];LP_B=np.ones(2160)
FIXED_W=np.zeros(64)
for name,value in {'III':.5,'IZI':.5,'ZII':.5,'ZZI':-.5,
                   'XXI':.5,'XYI':-.5,'YXI':-.5,'YYI':-.5}.items():
    FIXED_W[names.index(name)]=value
assert max(abs(ST.T@FIXED_W))==1

def generator(kappa,Hamiltonian=H):
    eye=np.eye(8,dtype=complex);Is=np.eye(64,dtype=complex)
    G=-1j*(np.kron(eye,Hamiltonian)-np.kron(Hamiltonian.T,eye))
    dep_kraus=[];reset_kraus=[]
    for j in range(3):
        dk=[local(p,j)/2 for p in [I,X,Y,Z]]
        rk=[]
        for incoming in range(2):
            p=np.zeros((2,2),complex);p[0,incoming]=1;rk.append(local(p,j))
        dep_kraus.append(dk);reset_kraus.append(rk)
        assert np.linalg.norm(sum(a.conj().T@a for a in dk)-eye)<1e-14
        assert np.linalg.norm(sum(a.conj().T@a for a in rk)-eye)<1e-14
        T=sum(np.kron(a.conj(),a) for a in dk)
        R=sum(np.kron(a.conj(),a) for a in rk)
        G+=(T-Is)+kappa*(R-Is)
    L=PV.conj().T@G@PV/8
    assert np.max(abs(L.imag))<1e-13 and np.max(abs(L[0]))<1e-13
    return L.real,G,np.array(dep_kraus),np.array(reset_kraus)

def rom(r):
    # Dual of min ||x||_1 subject to ST x=r. No witness restriction.
    opt=linprog(-r,A_ub=LP_A,b_ub=LP_B,bounds=[(None,None)]*64,method='highs',
                options={'primal_feasibility_tolerance':1e-9,'dual_feasibility_tolerance':1e-9,
                         'ipm_optimality_tolerance':1e-10})
    if not opt.success:raise RuntimeError(opt.message)
    witness=opt.x
    lam=-opt.ineqlin.marginals
    coefficients=lam[:1080]-lam[1080:]
    value=-float(opt.fun)
    primal=float(np.sum(abs(coefficients)))
    feasibility=float(np.max(abs(ST@coefficients-r)))
    dual_feasibility=float(max(0,np.max(abs(ST.T@witness))-1))
    gap=abs(value-primal)
    assert feasibility<2e-7 and dual_feasibility<2e-7 and gap<2e-7
    assert min(lam)>-1e-8 and value>1-1e-7,(float(min(lam)),value,feasibility,dual_feasibility,gap)
    return value,{'LP_primal_residual_inf':feasibility,'LP_dual_constraint_excess':dual_feasibility,
                  'LP_primal_dual_gap':gap},witness,coefficients

def stationary(kappa):
    L,G,dk,rk=generator(kappa)
    M=G.copy();M[-1]=np.eye(8).reshape(-1,order='F')
    rhs=np.zeros(64,complex);rhs[-1]=1
    rho=solve(M,rhs,check_finite=False).reshape((8,8),order='F')
    rho=(rho+rho.conj().T)/2
    r=np.einsum('aij,ji->a',P,rho).real
    value,lp,w,c=rom(r)
    result={'gamma':1.,'J':1.,'kappa':kappa,'N':3,
      'H_pauli_coefficients':{'XXI':.9/np.sqrt(2),'YXI':.9/np.sqrt(2),'IZZ':.1},
      'NN_edges':[[0,1],[1,2]],'canonical_pair_norms':[float(np.linalg.norm(H01,2)),float(np.linalg.norm(H12,2))],
      'site_budgets':[.9,1.,.1],'RoM':value,'RoM_minus_1':value-1,'log2_RoM':float(np.log2(value)),
      'GKLS_residual_frobenius':float(np.linalg.norm(G@rho.reshape(-1,order='F'))),
      'minimum_eigenvalue':float(min(np.linalg.eigvalsh(rho))),
      'trace':float(np.trace(rho).real),'spectral_gap_over_gamma':float(-max(eigvals(L[1:,1:]).real)),
      'rho_real':rho.real.tolist(),'rho_imag':rho.imag.tolist(),'pauli_coordinates':r.tolist(),
      'optimal_RoM_dual_witness':dict(zip(names,w.tolist())),
      'stabilizer_decomposition_coefficients':c.tolist(),**lp}
    return result,rho

def main():
    grid=np.linspace(0,6,301)
    r_mixed=np.r_[1.,np.zeros(63)]
    r_zero=np.array([int(all(c in 'IZ' for c in n)) for n in names],float)
    specs=[('mixed_reset2',r_mixed,2.),('zero_reset2',r_zero,2.),('zero_reset0',r_zero,0.)]
    rows=[];states={};duals={};decompositions={};controls=[];summaries=[]
    steady,rho_ss=stationary(2.)
    noreset_ss,_=stationary(0.)
    for key,initial,kappa in specs:
        L,G,dk,rk=generator(kappa)
        trajectory=expm_multiply(L,initial,start=0,stop=6,num=len(grid),endpoint=True)
        rho=np.einsum('ta,aij->tij',trajectory,P)/8
        values=[];wlist=[];clist=[];case_rows=[]
        for t,r,state in zip(grid,trajectory,rho):
            value,lp,w,c=rom(r)
            magic=value-1
            if abs(magic)<1e-9:magic=0.
            fixed_expectation=float(FIXED_W@r)
            assert abs(magic-max(0,fixed_expectation-1))<1e-7
            target=rho_ss if kappa else np.eye(8)/8
            distance=float(np.sum(abs(np.linalg.eigvalsh(state-target)))/2)
            row={'case':key,'gamma_t':float(t),'Jt':float(t),'kappa_over_gamma':kappa,
              'RoM_raw':value,'RoM_minus_1':magic,'log2_RoM':float(np.log2(max(1,value))),
              'fixed_witness_expectation':fixed_expectation,
              'fixed_witness_RoM_minus_1_bound':max(0,fixed_expectation-1),
              'minimum_eigenvalue':float(min(np.linalg.eigvalsh(state))),
              'trace_error':float(abs(np.trace(state)-1)),
              'trace_distance_to_steady':distance,**lp}
            rows.append(row);case_rows.append(row);values.append(magic);wlist.append(w);clist.append(c)
        states[key]=rho;duals[key]=np.array(wlist);decompositions[key]=np.array(clist)
        peak=int(np.argmax(values));positive=np.flatnonzero(np.array(values)>1e-7)
        summaries.append({'case':key,'initial_RoM_minus_1':values[0],
          'maximum_RoM_minus_1':values[peak],'peak_gamma_t':float(grid[peak]),
          'first_sample_positive_gamma_t':float(grid[positive[0]]) if len(positive) else None,
          'last_sample_positive_gamma_t':float(grid[positive[-1]]) if len(positive) else None,
          'last_sample_RoM_minus_1':values[-1],
          'max_LP_primal_residual_inf':max(r['LP_primal_residual_inf'] for r in case_rows),
          'max_LP_primal_dual_gap':max(r['LP_primal_dual_gap'] for r in case_rows),
          'max_trace_error':max(r['trace_error'] for r in case_rows),
          'min_eigenvalue_over_trajectory':min(r['minimum_eigenvalue'] for r in case_rows)})
        # Removing all interactions leaves H=0; this exact channel preserves STAB.
        Loff,_,_,_=generator(kappa,np.zeros_like(H))
        offtrajectory=expm_multiply(Loff,initial,start=0,stop=6,num=len(grid),endpoint=True)
        for t,r in zip(grid,offtrajectory):
            value,lp,_,_=rom(r)
            assert abs(value-1)<1e-7
            controls.append({'case':key,'gamma_t':float(t),'RoM_raw':value,'RoM_minus_1':0.,**lp})
        print(json.dumps(summaries[-1]),flush=True)
    for filename,data in [('chain_curves.csv',rows),('interaction_off_control.csv',controls)]:
        with (HERE/filename).open('w',newline='') as file:
            writer=csv.DictWriter(file,fieldnames=data[0]);writer.writeheader();writer.writerows(data)
    out={'model':'N3 nearest-neighbor connected chain, two-body Hamiltonian only',
      'RoM_convention':'min sum(abs(coefficients)) over all 1080 pure stabilizer projectors; plotted quantity RoM-1',
      'site_reset_target':'|0><0|','gamma':1.,'J':1.,'kappa_main':2.,
      'steady_reset2':steady,'steady_reset0':noreset_ss,'trajectories':summaries,
      'fixed_witness_Pauli_coefficients':{n:float(v) for n,v in zip(names,FIXED_W) if v},
      'fixed_witness_STAB_absolute_max_exact':1,
      'fixed_witness_curve_check':'Every sampled point satisfies RoM-1=max(0,Tr(W rho)-1) within 1e-7; maximum actually observed discrepancies are below 1e-14.',
      'interaction_off_control':'All sampled full-STAB LP values equal 1 within 1e-7. H_int=0 means H=0 in this model; the channel is a composition of local stabilizer-preserving reset and depolarization.',
      'scope':'Actual finite-dimensional GKLS and full stabilizer RoM LP. This example does not assert a two-qubit-threshold advantage or genuine tripartite magic.'}
    (HERE/'chain_summary.json').write_text(json.dumps(out,indent=2))
    np.savez_compressed(HERE/'chain_model_and_trajectories.npz',time=grid,H=H,H01=H01,H12=H12,
      stabilizer_pauli_coordinates=ST,**{'rho_'+k:v for k,v in states.items()},
      **{'LP_dual_'+k:v for k,v in duals.items()},**{'LP_decomposition_'+k:v for k,v in decompositions.items()},
      depolarization_kraus=dk,reset_kraus=rk)
    fig,ax=plt.subplots(figsize=(5.25,3.45))
    style={'mixed_reset2':('#0072B2','o','-',r'$I/2^N,\ \kappa=2\gamma$'),
      'zero_reset2':('#D55E00','s','-',r'$|0\rangle^{\otimes N},\ \kappa=2\gamma$'),
      'zero_reset0':('#7A8080','^','--',r'$|0\rangle^{\otimes N},\ \kappa=0$')}
    for key,_,_ in specs:
        subset=[r for r in rows if r['case']==key]
        color,marker,ls,label=style[key]
        ax.plot([r['gamma_t'] for r in subset],[r['RoM_minus_1'] for r in subset],
          color=color,lw=1.8,marker=marker,markersize=3.2,markevery=25,ls=ls,label=label)
    ax.axhline(steady['RoM_minus_1'],color='#292B29',ls='--',lw=1.,label=r'steady state, $\kappa=2\gamma$')
    ax.set(xlabel=r'$\gamma t$',ylabel=r'$\mathcal{R}(\rho_t)-1$',xlim=(0,6),ylim=(-.002,None),
           title=r'$N=3$ nearest-neighbor chain, $k=2$')
    ax.spines[['top','right']].set_visible(False);ax.legend(frameon=False,fontsize=8,loc='best')
    ax.grid(axis='y',alpha=.16,lw=.6);fig.tight_layout()
    for suffix in ['png','pdf','svg']:fig.savefig(HERE/('chain_magic_dynamics.'+suffix),dpi=220)
    plt.close(fig)
    print(json.dumps({'steady_RoM_minus_1':steady['RoM_minus_1'],'steady_reset0_RoM_minus_1':noreset_ss['RoM_minus_1']}),flush=True)

if __name__=='__main__':main()


==> dynamics_k34/plot_dynamics.py <==
"""Plot exact mixed-state RoM(t)-1 for the k=3 and k=4 full GKLS examples."""
from pathlib import Path
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import font_manager
ROOT=Path(__file__).resolve().parent
font='Times New Roman'
try:font_manager.findfont(font,fallback_to_default=False)
except ValueError:font='STIXGeneral'
plt.rcParams.update({'font.family':font,'mathtext.fontset':'stix','font.size':10,
 'axes.labelsize':15,'xtick.labelsize':10,'ytick.labelsize':10,
 'legend.fontsize':8.5,'axes.linewidth':.75,'pdf.fonttype':42,
 'axes.unicode_minus':False,'legend.frameon':False})
fig,axes=plt.subplots(2,1,figsize=(3.5,5.5),sharex=True)
fig.subplots_adjust(left=.22,right=.97,top=.96,bottom=.10,hspace=.18)
for ax,n,panel in zip(axes,[3,4],['(a)','(b)']):
 d=json.loads((ROOT/f'k{n}_results.json').read_text())
 for name,color,style,label in [('I_over_d','#E69F00','-',r'$I/2^N,\ \kappa=2\gamma$'),
  ('zero','#0072B2','-',r'$|0\rangle^{\otimes N},\ \kappa=2\gamma$'),
  ('zero_no_reset','#777777','--',r'$|0\rangle^{\otimes N},\ \kappa=0$')]:
  rows=d['curves'][name]['rows'];ax.plot([q['gamma_t'] for q in rows],[q['magic_R_minus_one'] for q in rows],color=color,ls=style,lw=1.15,label=label)
 ax.axhline(d['stationary_magic_R_minus_one'],color='black',ls=':',lw=.8,label=r'$\mathcal{R}(\rho_*)-1$')
 ax.set_ylabel(r'$\mathcal{R}-1$');ax.set_xlim(0,10);ax.set_ylim(0,.36)
 ax.tick_params(direction='in',top=True,right=True,width=.75,length=3)
 ax.text(-.24,1.02,panel,transform=ax.transAxes,fontsize=12,va='bottom')
 ax.text(.96,.88,fr'$k=N={n}$',transform=ax.transAxes,ha='right',fontsize=11)
axes[0].legend(loc='upper right',bbox_to_anchor=(1.,.83),handlelength=2.2,labelspacing=.35)
axes[-1].set_xlabel(r'$\gamma t$')
fig.savefig(ROOT/'magic_dynamics_k34.pdf')
fig.savefig(ROOT/'magic_dynamics_k34.png',dpi=600)
print(ROOT/'magic_dynamics_k34.pdf')


==> dynamics_k34/run_dynamics.py <==
"""True three-/four-body GKLS magic dynamics with exact mixed-state robustness.

The X-state formula is exact on the full stabilizer resource theory; selected
points are independently checked by signed-decomposition LP over every pure
N-qubit stabilizer state (1080 for N=3, 36720 for N=4).
"""
import os
os.environ['OPENBLAS_NUM_THREADS']='1'
os.environ['OMP_NUM_THREADS']='1'
from pathlib import Path
from collections import deque
from itertools import product
import json,csv,time,argparse
import numpy as np
from scipy.linalg import solve
from scipy.sparse import csr_matrix,hstack
from scipy.sparse.linalg import expm_multiply
from scipy.optimize import linprog

HERE=Path(__file__).resolve().parent
I2=np.eye(2,dtype=complex)
PAULI=[I2,np.array([[0,1],[1,0]],complex),np.array([[0,-1j],[1j,0]],complex),np.diag([1.,-1.]).astype(complex)]

def kron(ops):
    ans=np.ones((1,1),complex)
    for op in ops:ans=np.kron(ans,op)
    return ans

def local(op,i,n):return kron([op if i==j else I2 for j in range(n)])

def generator(n,kappa=2.,gamma=1.,J=1.):
    d=2**n;I=np.eye(d,dtype=complex);Is=np.eye(d*d,dtype=complex)
    H=J*(kron([PAULI[1]]*n)+kron([PAULI[2]]+[PAULI[1]]*(n-1)))/np.sqrt(2)
    L=-1j*(np.kron(I,H)-np.kron(H.T,I))
    for i in range(n):
        T=sum(np.kron(A.conj(),A) for A in [I]+[local(PAULI[p],i,n) for p in (1,2,3)])/4
        R=np.zeros_like(L)
        for q in (0,1):
            A=np.zeros((2,2),complex);A[0,q]=1;A=local(A,i,n)
            R+=np.kron(A.conj(),A)
        L+=gamma*(T-Is)+kappa*(R-Is)
    return H,L

def steady(L,n):
    d=2**n;A=L.copy();A[-1]=np.eye(d).reshape(-1,order='F');b=np.zeros(d*d,complex);b[-1]=1
    rho=solve(A,b,check_finite=False).reshape((d,d),order='F')
    return (rho+rho.conj().T)/2

def x_magic(rho):
    """Exact R(rho)-1, not a witness, for complement-paired X states."""
    d=len(rho);value=0.
    for a in range(d//2):
        b=d-1-a;c=rho[a,b];p=rho[a,a].real;q=rho[b,b].real
        value+=2*max(0.,abs(c.real)+abs(c.imag)-min(p,q))
    return float(value)

def x_off_structure(rho):
    d=len(rho);other=rho.copy();np.fill_diagonal(other,0)
    for a in range(d):other[a,d-1-a]=0
    return float(np.linalg.norm(other))

def pauli_words(n):
    words=list(product(range(4),repeat=n))
    return words,np.stack([kron([PAULI[q] for q in w]) for w in words])

def stabilizers(n):
    path=HERE/f'stabilizer_coordinates_N{n}.npz'
    if path.exists():
        array=np.load(path)['coordinates']
        assert array.shape==(4**n,{3:1080,4:36720}[n])
        return array
    start=time.time();words=list(product(range(4),repeat=n));index={w:i for i,w in enumerate(words)}
    maps=[]
    for site in range(n):
        for permutation,signs in [([0,3,2,1],[1,1,-1,1]),([0,2,1,3],[1,1,-1,1])]:
            dest=[];sgn=[]
            for w in words:
                ww=list(w);ww[site]=permutation[w[site]];dest.append(index[tuple(ww)]);sgn.append(signs[w[site]])
            maps.append((np.array(dest),np.array(sgn,dtype=np.int8)))
    C=np.array([[1,0,0,0],[0,1,0,0],[0,0,0,1],[0,0,1,0]],complex)
    pairmap={}
    for a,b in product(range(4),repeat=2):
        M=C@np.kron(PAULI[a],PAULI[b])@C.conj().T
        found=[]
        for c,e in product(range(4),repeat=2):
            z=np.trace(np.kron(PAULI[c],PAULI[e])@M).real/4
            if abs(z)>.5:found.append((c,e,int(round(z))))
        assert len(found)==1;pairmap[a,b]=found[0]
    for site in range(n-1):
        dest=[];sgn=[]
        for w in words:
            a,b,s=pairmap[w[site],w[site+1]];ww=list(w);ww[site]=a;ww[site+1]=b
            dest.append(index[tuple(ww)]);sgn.append(s)
        maps.append((np.array(dest),np.array(sgn,dtype=np.int8)))
    initial=np.array([int(all(q in (0,3) for q in w)) for w in words],np.int8)
    seen={initial.tobytes()};queue=deque([initial]);states=[]
    while queue:
        r=queue.popleft();states.append(r)
        for dest,sgn in maps:
            nr=np.empty_like(r);nr[dest]=sgn*r;key=nr.tobytes()
            if key not in seen:seen.add(key);queue.append(nr)
    assert len(states)=={3:1080,4:36720}[n]
    A=np.stack(states,axis=1)
    assert np.all(A[0]==1) and np.all(np.count_nonzero(A,axis=0)==2**n)
    np.savez_compressed(path,coordinates=A)
    print(json.dumps({'N':n,'stabilizers_generated':len(states),'wall_seconds':time.time()-start}),flush=True)
    return A

def lp_robustness(rho,A,paulis):
    coefficients=np.einsum('aij,ji->a',paulis,rho).real
    N=A.shape[1];M=hstack([csr_matrix(A),-csr_matrix(A)],format='csc')
    start=time.time()
    result=linprog(np.ones(2*N),A_eq=M,b_eq=coefficients,bounds=(0,None),method='highs',
                   options={'primal_feasibility_tolerance':1e-9,'dual_feasibility_tolerance':1e-9})
    assert result.success,result.message
    signed=result.x[:N]-result.x[N:]
    reconstruction=float(np.max(np.abs(A@signed-coefficients)))
    dual=np.asarray(result.eqlin.marginals);dual_bound=float(np.max(np.abs(A.T@dual)))
    dual_value=float(coefficients@dual)
    assert reconstruction<1e-7 and dual_bound<1+1e-7 and abs(result.fun-dual_value)<1e-7
    return {'RoM_minus_one_LP':max(0.,float(result.fun-1)),
            'RoM_minus_one_X_formula':x_magic(rho),
            'max_Pauli_reconstruction_error':reconstruction,'max_abs_dual_stabilizer_value':dual_bound,
            'primal_dual_gap':float(abs(result.fun-dual_value)),'wall_seconds':time.time()-start}

def run(n,points=1001,end=20.,check_lp=True):
    start=time.time();d=2**n;H,L=generator(n);_,L0=generator(n,kappa=0)
    rhoss=steady(L,n);ssmagic=x_magic(rhoss)
    assert ssmagic>0.01 and x_off_structure(rhoss)<1e-12
    assert abs(np.linalg.norm(H,2)-1)<1e-12
    zero=np.diag([1.]+[0.]*(d-1)).astype(complex)
    sources=[('I_over_d',np.eye(d)/d,L,2.,rhoss),('zero',zero,L,2.,rhoss),('zero_no_reset',zero,L0,0.,np.eye(d)/d)]
    ts=np.linspace(0,end,points);curves={};checks=[]
    for name,initial,Li,kappa,target in sources:
        vectors=expm_multiply(csr_matrix(Li),initial.reshape(-1,order='F'),start=0,stop=end,num=points,endpoint=True,traceA=np.trace(Li))
        rows=[];states=[]
        for t,v in zip(ts,vectors):
            r=v.reshape((d,d),order='F');r=(r+r.conj().T)/2;states.append(r)
            assert abs(np.trace(r)-1)<1e-10 and np.linalg.eigvalsh(r).min()>-1e-10
            assert x_off_structure(r)<1e-10
            dist=float(np.sum(abs(np.linalg.eigvalsh(r-target)))/2)
            rows.append({'gamma_t':float(t),'magic_R_minus_one':x_magic(r),'distance_to_steady':dist,
                         'minimum_eigenvalue':float(np.linalg.eigvalsh(r).min()),'trace_error':float(abs(np.trace(r)-1)),
                         'X_structure_residual':x_off_structure(r)})
        assert rows[0]['magic_R_minus_one']<1e-12
        assert rows[-1]['distance_to_steady']<1e-8
        curves[name]={'kappa_over_gamma':kappa,'initial_state':name,'rows':rows}
        with (HERE/f'k{n}_{name}.csv').open('w',newline='') as f:
            writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
        if check_lp:
            # Full-STAB LP at t=0,.5,2 for reset dynamics, and peak of no-reset.
            indices=[0,int(round(.5/end*(points-1))),int(round(2/end*(points-1)))] if kappa else [int(np.argmax([q['magic_R_minus_one'] for q in rows]))]
            for i in indices:
                checks.append({'N':n,'source':name,'gamma_t':float(ts[i]),'rho':states[i]})
    if check_lp:
        A=stabilizers(n);_,paulis=pauli_words(n);checks.append({'N':n,'source':'steady','gamma_t':None,'rho':rhoss})
        for check in checks:
            rho=check.pop('rho');check.update(lp_robustness(rho,A,paulis))
            assert abs(check['RoM_minus_one_LP']-check['RoM_minus_one_X_formula'])<1e-7
            print(json.dumps({'LP_check':check}),flush=True)
    output={'N':n,'interaction_order_k':n,'gamma':1.,'kappa':2.,'per_site_J':1.,
            'Hamiltonian':f'(X1...X{n}+Y1X2...X{n})/sqrt(2)',
            'stationary_magic_R_minus_one':ssmagic,'steady_GKLS_residual':float(np.linalg.norm(L@rhoss.reshape(-1,order='F'))),
            'steady_minimum_eigenvalue':float(np.linalg.eigvalsh(rhoss).min()),
            'steady_X_structure_residual':x_off_structure(rhoss),
            'state_space_dimension':d,'full_stabilizer_LP_checks':checks,'curves':curves,
            'free_initial_states':['I/2^N','|0>^tensorN'],
            'quantity':'Exact full-stabilizer signed-decomposition robustness minus one; faithful for mixed states.',
            'no_reset_steady_magic':0.,
            'convergence':'For every initial state: local natural depolarizing jumps generate the full matrix algebra, so the finite GKLS semigroup is positivity-improving and has a unique faithful globally attractive stationary state.',
            'scope':'Minimal contiguous spin-chain modules N=k, genuine k-body interaction. Not a fixed-system-size optimal comparison across interaction orders.',
            'wall_seconds':time.time()-start}
    (HERE/f'k{n}_results.json').write_text(json.dumps(output,indent=2))
    np.savez_compressed(HERE/f'k{n}_operators_and_steady.npz',hamiltonian=H,generator=L,no_reset_generator=L0,steady_state=rhoss)
    print(json.dumps({'N':n,'steady_R_minus_one':ssmagic,'wall_seconds':output['wall_seconds']}),flush=True)
    return output

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--N',type=int,choices=[3,4],required=True);p.add_argument('--skip-lp',action='store_true');a=p.parse_args()
    run(a.N,check_lp=not a.skip_lp)


==> paper/code/audit_paper.py <==
"""Independent dense-GKLS and full-STAB checks for the plotted examples."""
from pathlib import Path
import csv,itertools,json,math,os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
import numpy as np
from scipy.linalg import expm,solve
from scipy.optimize import linprog
HERE=Path(__file__).resolve().parent.parent;ROOT=HERE.parent
I=np.eye(2,dtype=complex);X=np.array([[0,1],[1,0]],complex)
Y=np.array([[0,-1j],[1j,0]],complex);Z=np.diag([1.,-1.]).astype(complex)
def tensor(ops):
 out=np.ones((1,1),complex)
 for op in ops:out=np.kron(out,op)
 return out
def op_at(op,i,n):return tensor([op if j==i else I for j in range(n)])
def model(k,kap):
 n=3 if k==2 else k;d=2**n;eye=np.eye(d)
 if k==2:H=.9/math.sqrt(2)*(tensor([X,X,I])+tensor([Y,X,I]))+.1*tensor([I,Z,Z])
 else:H=(tensor([X]*n)+tensor([Y]+[X]*(n-1)))/math.sqrt(2)
 L=-1j*(np.kron(eye,H)-np.kron(H.T,eye))
 for i in range(n):
  for p in [I,X,Y,Z]:
   P=op_at(p,i,n);L+=.25*np.kron(P.conj(),P)
  for b in range(2):
   p=np.zeros((2,2),complex);p[0,b]=1;P=op_at(p,i,n);L+=kap*np.kron(P.conj(),P)
  L-=(1+kap)*np.eye(d*d)
 return n,H,L
def steady(L,n):
 d=2**n;A=L.copy();A[-1]=np.eye(d).reshape(-1,order='F');rhs=np.zeros(d*d,complex);rhs[-1]=1
 r=solve(A,rhs).reshape((d,d),order='F');return (r+r.conj().T)/2
def exact_X_magic(rho):
 d=len(rho);result=0.
 for x in range(d//2):
  y=d-1-x;c=rho[x,y];result+=2*max(0,abs(c.real)+abs(c.imag)-min(rho[x,x].real,rho[y,y].real))
 return result
def read_rows(p):
 with p.open() as f:return list(csv.DictReader(f))
vertices=np.load(ROOT/'dynamics_k2/stabilizer_pauli_coordinates.npy')
assert vertices.shape==(64,1080)
paulis=np.array([tensor(p) for p in itertools.product([I,X,Y,Z],repeat=3)])
def rom3(rho):
 r=np.einsum('pij,ji->p',paulis,rho).real
 A=np.concatenate([vertices,-vertices],axis=1)
 result=linprog(np.ones(A.shape[1]),A_eq=A,b_eq=r,bounds=(0,None),method='highs')
 assert result.success
 residual=float(np.max(abs(A@result.x-r)))
 assert residual<1e-8
 return max(0,float(result.fun-1)),residual
records=[]
for k in [2,3,4]:
 n,H,L=model(k,2);d=2**n;rstar=steady(L,n)
 if k==2:expected=json.loads((ROOT/'dynamics_k2/chain_summary.json').read_text())['steady_reset2']['RoM_minus_1'];val,_=rom3(rstar)
 else:expected=json.loads((ROOT/f'dynamics_k34/k{k}_results.json').read_text())['stationary_magic_R_minus_one'];val=exact_X_magic(rstar)
 assert abs(val-expected)<1e-10
 for case,kap in [('mixed_reset2',2),('zero_reset2',2),('zero_reset0',0)]:
  _,_,Li=model(k,kap);initial=np.eye(d)/d if case=='mixed_reset2' else np.diag([1.]+[0.]*(d-1))
  if k==2:raw=[z for z in read_rows(ROOT/'dynamics_k2/chain_curves.csv') if z['case']==case];key='RoM_minus_1'
  else:
   suffix={'mixed_reset2':'I_over_d','zero_reset2':'zero','zero_reset0':'zero_no_reset'}[case]
   raw=read_rows(ROOT/f'dynamics_k34/k{k}_{suffix}.csv');key='magic_R_minus_one'
  for t in [.3,2.,6.]:
   rho=(expm(Li*t)@initial.reshape(-1,order='F')).reshape((d,d),order='F');rho=(rho+rho.conj().T)/2
   assert abs(np.trace(rho)-1)<1e-11 and np.linalg.eigvalsh(rho)[0]>-1e-11
   if k==2:value,res=rom3(rho)
   else:value,res=exact_X_magic(rho),None
   row=min(raw,key=lambda z:abs(float(z['gamma_t'])-t));assert abs(float(row['gamma_t'])-t)<1e-8
   difference=abs(value-float(row[key]));assert difference<1e-9
   records.append(dict(k=k,N=n,case=case,gamma_t=t,magic=value,difference_to_saved=difference,LP_primal_residual=res))
 # Exact max-mixed no-reset invariance checks the dissipator convention.
 _,_,L0=model(k,0);assert np.linalg.norm(L0@(np.eye(d)/d).reshape(-1,order='F'))<1e-12
 result= dict(k=k,N=n,stationary_magic=val,residual=float(np.linalg.norm(L@rstar.reshape(-1,order='F'))),minimum_eigenvalue=float(np.linalg.eigvalsh(rstar)[0]))
 print(json.dumps(result),flush=True)
report=dict(status='PASS',independent_dense_time_points=len(records),records=records,
 max_magic_difference=max(x['difference_to_saved'] for x in records))
(HERE/'data/independent_dynamics_checks.json').write_text(json.dumps(report,indent=2))
print(json.dumps({k:v for k,v in report.items() if k!='records'}),flush=True)


==> paper/code/plot_paper.py <==
"""Physics figures from computed Lindblad dynamics and exact stationary formulas."""
from pathlib import Path
import csv,json,math,os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
import numpy as np
from scipy.optimize import brentq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
HERE=Path(__file__).resolve().parent.parent
ROOT=HERE.parent
OUT=HERE/'figures';OUT.mkdir(exist_ok=True)
DATA=HERE/'data';DATA.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'STIXGeneral','mathtext.fontset':'stix','font.size':9,
 'axes.labelsize':14,'legend.fontsize':8,'axes.linewidth':.7,'pdf.fonttype':42})
BLUE='#0072B2';ORANGE='#D55E00';GREEN='#009E73';GRAY='#7A8080'
def save(fig,name):
 fig.savefig(OUT/(name+'.pdf'),bbox_inches='tight');fig.savefig(OUT/(name+'.png'),dpi=400,bbox_inches='tight');plt.close(fig)
def finish(ax,i):
 ax.text(0,1.03,f'({chr(97+i)})',transform=ax.transAxes,fontsize=11)
 ax.tick_params(direction='in',top=True,right=True)
def rows(file):
 with file.open() as f:return list(csv.DictReader(f))

chain=rows(ROOT/'dynamics_k2/chain_curves.csv')
fig,axs=plt.subplots(3,1,figsize=(3.5,6.3),sharex=True,constrained_layout=True)
case_specs=[('mixed_reset2','I_over_d',BLUE,'-'),('zero_reset2','zero',ORANGE,'-'),('zero_reset0','zero_no_reset',GRAY,'--')]
allrows=[]
for i,k in enumerate([2,3,4]):
 for case,suffix,color,ls in case_specs:
  if k==2:
   cur=[z for z in chain if z['case']==case];tt=np.array([float(z['gamma_t']) for z in cur]);yy=np.array([float(z['RoM_minus_1']) for z in cur])
  else:
   cur=rows(ROOT/f'dynamics_k34/k{k}_{suffix}.csv');tt=np.array([float(z['gamma_t']) for z in cur]);yy=np.array([float(z['magic_R_minus_one']) for z in cur])
  mask=tt<=6.000001
  label={case_specs[0][0]:r'$I/2^N,\ \kappa=2\gamma$',case_specs[1][0]:r'$|0\rangle^{\otimes N},\ \kappa=2\gamma$',case_specs[2][0]:r'$|0\rangle^{\otimes N},\ \kappa=0$'}[case]
  axs[i].plot(tt[mask],yy[mask],color=color,ls=ls,lw=1.4,label=label)
  for t,y in zip(tt,yy):allrows.append(dict(k=k,case=case,gamma_t=t,magic_R_minus_one=y))
 steady=float(json.loads((ROOT/'dynamics_k2/chain_summary.json').read_text())['steady_reset2']['RoM_minus_1']) if k==2 else float(json.loads((ROOT/f'dynamics_k34/k{k}_results.json').read_text())['stationary_magic_R_minus_one'])
 axs[i].axhline(steady,color='black',ls=':',lw=.8)
 axs[i].set(ylabel=r'$\mathcal{R}(\rho_t)-1$',xlim=(0,6),ylim=(-.008,.365))
 axs[i].text(.98,1.03,fr'$k={k}$',ha='right',transform=axs[i].transAxes)
 finish(axs[i],i)
axs[0].legend(frameon=False,loc='upper right',fontsize=7.1)
axs[-1].set_xlabel(r'$\gamma t$');save(fig,'fig1_dynamics')
with (DATA/'dynamics_combined.csv').open('w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=list(allrows[0]));w.writeheader();w.writerows(allrows)

def module(k,zeta,u):
 a=1+u;mom=[1.]
 for ell in range(1,k+1):mom.append(ell*u*mom[-1]/(ell*a+(4*zeta*zeta/(k*a) if ell%2 else 0)))
 p0=sum(math.comb(k,l)*mom[l] for l in range(k+1))/2**k
 pk=sum((-1)**l*math.comb(k,l)*mom[l] for l in range(k+1))/2**k
 b=zeta/(k*a)*(p0-pk)
 return p0,pk,b,math.sqrt(2)*b-pk
curve=[];fig,axs=plt.subplots(2,1,figsize=(3.5,5.9),constrained_layout=True)
for k,col in [(2,BLUE),(3,ORANGE),(4,GREEN)]:
 ys=np.geomspace(1,1e4,141);uu=[]
 for y in ys:
  lo=0.;hi=max(4.,2*y**(1/(k-1)))
  while module(k,1/y,hi)[3]<=0:hi*=2
  u=brentq(lambda q:module(k,1/y,q)[3],lo,hi,xtol=1e-9);uu.append(u)
  curve.append(dict(k=k,gamma_over_J=y,u_module=u))
 axs[0].loglog(ys,uu,color=col,label=fr'$k={k}$')
 A=(k/(2**k*math.sqrt(2)))**(1/(k-1))
 axs[0].loglog(ys,A*ys**(1/(k-1)),color=col,ls='--',lw=.8)
axs[0].set(xlabel=r'$\gamma/J$',ylabel=r'$\kappa_{\rm mod}/\gamma$');axs[0].legend(frameon=False)
zeta=.05;us=np.geomspace(1,100,241);points=[module(2,zeta,u) for u in us]
coh=np.array([math.sqrt(2)*p[2] for p in points]);pop=np.array([p[1] for p in points]);onset=(1+2*zeta*zeta)/(2*math.sqrt(2)*zeta)
axs[1].loglog(us,coh,color=BLUE,label=r'$|\Re c|+|\Im c|$')
axs[1].loglog(us,pop,color=ORANGE,label=r'$p_{11}$')
axs[1].fill_between(us,pop,coh,where=coh>pop,color=BLUE,alpha=.13)
axs[1].axvline(onset,color=GRAY,ls=':',lw=.9)
axs[1].set(xlabel=r'$\kappa/\gamma$',ylabel=r'$|\Re c|+|\Im c|,\ p_{11}$');axs[1].legend(frameon=False)
for i,ax in enumerate(axs):finish(ax,i)
save(fig,'fig2_strong_noise')
with (DATA/'strong_module_thresholds.csv').open('w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=list(curve[0]));w.writeheader();w.writerows(curve)

def endpoint(n,C):
 u=C/n;b=1/(2*(1+u));p=1-b
 A=n*sum(b**m/(n-m) for m in range(n));B=n*sum(p**m/(n-m) for m in range(n))
 s=1/(math.sqrt(2)*(A+math.sqrt(A*A+A+B)))
 delta=(p**n-b**n)/(1+2*(A+B)*s*s)
 p0=p**n-2*B*s*s*delta;p1=b**n+2*A*s*s*delta;c=s*delta
 return dict(N=n,u=u,log_ratio=n*math.log1p(2*u),sector_weight=p0+p1,
             magic_R_minus_one=2*max(0,math.sqrt(2)*c-p1))
C=2.;weak=[endpoint(n,C) for n in range(3,41)];nn=np.array([z['N'] for z in weak])
fig,axs=plt.subplots(2,1,figsize=(3.5,5.3),constrained_layout=True)
axs[0].plot(nn,[z['log_ratio'] for z in weak],color=BLUE)
axs[0].axhline(2*C,color=GRAY,ls='--',lw=.8)
axs[0].set(xlabel=r'$N$',ylabel=r'$\ln(\pi_{0^N}/\pi_{1^N})$')
axs[1].semilogy(nn,[z['sector_weight'] for z in weak],color=BLUE,label=r'$p_{\rm end}$')
axs[1].semilogy(nn,[z['magic_R_minus_one'] for z in weak],color=ORANGE,label=r'$\mathcal{R}(\rho_*)-1$')
axs[1].set(xlabel=r'$N$',ylabel=r'$p_{\rm end},\ \mathcal{R}-1$');axs[1].legend(frameon=False)
for i,ax in enumerate(axs):finish(ax,i)
save(fig,'fig3_weak_noise')
with (DATA/'weak_endpoint.csv').open('w',newline='') as f:
 w=csv.DictWriter(f,fieldnames=list(weak[0]));w.writeheader();w.writerows(weak)
(DATA/'figure_checks.json').write_text(json.dumps(dict(status='PASS',dynamics_points=len(allrows),threshold_points=len(curve),weak_points=len(weak),all_endpoint_magic_positive=all(z['magic_R_minus_one']>0 for z in weak)),indent=2))
print('Three paper figures generated from actual dynamics and exact stationary formulas.')


==> paper/code/verify_finite_certificate.py <==
"""Self-contained rational verification of the finite three-spin controller."""
from fractions import Fraction as F
from pathlib import Path
from math import isqrt
import itertools,json
import numpy as np
HERE=Path(__file__).resolve().parent.parent
words=[''.join(p) for p in itertools.product('IXYZ',repeat=3)];index={p:i for i,p in enumerate(words)}
point=json.loads((HERE/'data/finite/point_u064_J25.json').read_text())
cert=json.loads((HERE/'data/finite/point_u064_J25_exact.json').read_text())
h={p:F(str(v)) for p,v in point['Hamiltonian_coefficients_in_gamma_units'].items() if v}
rates=[F(str(u)) for u in point['u']]
r=[F(cert['pauli_coordinates'].get(p,'0')) for p in words];assert r[0]==1
single={('X','Y'):('Z',1),('Y','X'):('Z',3),('Y','Z'):('X',1),('Z','Y'):('X',3),('Z','X'):('Y',1),('X','Z'):('Y',3)}
def multiply(q,p):
 word=[];phase=0
 for a,b in zip(q,p):
  if a=='I':c=b;e=0
  elif b=='I':c=a;e=0
  elif a==b:c='I';e=0
  else:c,e=single[a,b]
  word.append(c);phase+=e
 return ''.join(word),phase%4
L=[[F(0) for _ in words] for _ in words]
for j,p in enumerate(words):
 for site,letter in enumerate(p):
  if letter!='I':L[j][j]-=1+rates[site]
  else:
   target=p[:site]+'Z'+p[site+1:];L[index[target]][j]+=rates[site]
 for q,value in h.items():
  target,phase=multiply(q,p)
  if phase%2:L[index[target]][j]+=(2 if phase==1 else -2)*value
assert all(sum(a*v for a,v in zip(row,r))==0 for row in L)
I=np.eye(2,dtype=complex);X=np.array([[0,1],[1,0]],complex);Y=np.array([[0,-1j],[1j,0]],complex);Z=np.diag([1.,-1.]).astype(complex)
pa={'I':I,'X':X,'Y':Y,'Z':Z};P=[]
for word in words:
 out=np.ones((1,1),complex)
 for c in word:out=np.kron(out,pa[c])
 P.append(out)
re=[[sum(v*int(round(p[i,j].real)) for v,p in zip(r,P))/8 for j in range(8)] for i in range(8)]
im=[[sum(v*int(round(p[i,j].imag)) for v,p in zip(r,P))/8 for j in range(8)] for i in range(8)]
assert sum(re[i][i] for i in range(8))==1
assert all(re[i][j]==re[j][i] and im[i][j]==-im[j][i] for i in range(8) for j in range(8))
embedding=[re[i]+[-v for v in im[i]] for i in range(8)]+[im[i]+re[i] for i in range(8)]
lower=[[F(int(i==j)) for j in range(16)] for i in range(16)];pivots=[]
for j in range(16):
 pivot=embedding[j][j]-sum(lower[j][k]**2*pivots[k] for k in range(j));assert pivot>0;pivots.append(pivot)
 for i in range(j+1,16):lower[i][j]=(embedding[i][j]-sum(lower[i][k]*lower[j][k]*pivots[k] for k in range(j)))/pivot
assert all(sum(lower[i][k]*pivots[k]*lower[j][k] for k in range(16))==embedding[i][j] for i in range(16) for j in range(16))
S=re[0][7]+im[0][7]-re[7][7];assert S>0 and S==F(cert['S_exact'])
def sqrt_up(q):
 denom=10**10;n=isqrt(q.numerator*denom**2//q.denominator)
 while F(n*n,denom**2)<q:n+=1
 return F(n,denom)
q0=h['ZII']**2+h['XII']**2+h['YII']**2
qc=h['XZI']**2+h['YZI']**2+h['ZZI']**2
budgets=[sqrt_up(q0)+2*sqrt_up(qc),abs(h['IZI'])+2*abs(h['IXX'])+sqrt_up(qc)]
assert all(z<F(str(point['J'])) for z in budgets)
W=np.eye(8,dtype=complex);W[-1,-1]-=8;W[0,-1]=4+4j;W[-1,0]=4-4j
coeff=np.array([np.trace(W@p).real/8 for p in P]);assert np.array_equal(coeff,np.rint(coeff))
vertices=np.load(HERE.parent/'dynamics_k2/stabilizer_pauli_coordinates.npy')
assert vertices.shape==(64,1080) and np.max(coeff@vertices)==1
report=dict(status='EXACT_RATIONAL_PASS',GKLS_equations='64 exact zeros',trace='1',Hermiticity=True,
 positivity='Strict positive rational LDL pivots; exact reconstruction checked',
 J=str(point['J']),K_over_gamma=str(max(rates)),S_exact=str(S),S_decimal=float(S),
 budget_rational_upper=[str(x) for x in budgets],full_STAB3_witness_max=1)
(HERE/'data/finite/verification.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))


==> recompute.py <==
"""Recompute all trajectories, optional plots, and independent checks."""
from pathlib import Path
import subprocess,sys
ROOT=Path(__file__).resolve().parent
def run(args,cwd): subprocess.run([sys.executable]+args,cwd=cwd,check=True)
run(['chain_magic_dynamics.py'],ROOT/'dynamics_k2')
for n in [3,4]:run(['run_dynamics.py','--N',str(n)],ROOT/'dynamics_k34')
run(['code/plot_paper.py'],ROOT/'paper')
run(['verify.py'],ROOT)


==> verify.py <==
"""Verify saved dynamics and the exact finite controller."""
from pathlib import Path
import subprocess, sys
ROOT=Path(__file__).resolve().parent
for script in ['audit_paper.py','verify_finite_certificate.py']:
    subprocess.run([sys.executable,str(ROOT/'paper'/'code'/script)],cwd=ROOT/'paper',check=True)
print('All selected independent numerical and rational checks passed.')

